Minimum-weight triangulation is NP-hard

A triangulation of a planar point set S is a maximal plane straight-line graph with vertex set S. In the minimum-weight triangulation (MWT) problem, we are looking for a triangulation of a given point set that minimizes the sum of the edge lengths. We prove that the decision version of this problem is NP-hard. We use a reduction from PLANAR-1-IN-3-SAT. The correct working of the gadgets is established with computer assistance, using dynamic programming on polygonal faces, as well as the beta-skeleton heuristic to certify that certain edges belong to the minimum-weight triangulation.

==> python/basic_routines.py <==
def map_coordinates(f,l):
    "apply f to all coordinates of a point list l"
    return map(lambda x: tuple(map(f,x)),l)

def translate(p,origin=(0,0),destination=None):
  return (destination[0]+p[0]-origin[0],
          destination[1]+p[1]-origin[1])

def translate_poly(poly,origin,destination):
  return map(lambda x: translate(x,origin,destination), poly)


==> python/check_W_with_figures.py <==
# checks presence of one ot two "terminal" edges in thin wire
# output to a figure.

from pieces import W_upper, W_lower, W_point_x, W_point_y, W_point_z
from basic_routines import map_coordinates
import arithmetic
from arithmetic import print_scaled_int, decimal_to_scaled_int
 
import mwt_polygon

from output_routines import (print_triangles, print_polygon, print_points,
     draw_piece, startipefile, finishipefile)

def drawoutline(outfilename="results/set-W-outline.ipe"):   
   out=startipefile(outfilename)
   out.write('<group matrix="7 0 0 7 200 280">')
   out.write(print_polygon(W_lower+W_upper, closed=True,
     options = 'stroke="black" fill="gray7" dash="void" pen="normal"'))
   out.write(print_polygon(W_upper,closed=False))
   out.write(print_polygon(W_lower,closed=False))
   out.write('<group>')
   for p in W_lower+W_upper:
       out.write('<text stroke="black" pos="%f %f" type="label" valign="bottom"'
  ' transformable="no" size="small">$(%s,%s)$</text>\n' %
                 (p[0],p[1],str(p[0]-W_lower[7][0]),str(p[1])) )
   out.write('</group>')
   out.write('<group>')
   for i in range(7):
       out.write('<text stroke="black" pos="%f %f" type="label" valign="bottom"'
  ' transformable="no" valign="top" size="normal">$v_%d$</text>\n' %
                 (W_lower[i][0],W_lower[i][1],i) )
       out.write('<text stroke="black" pos="%f %f" type="label" valign="bottom"'
  ''' transformable="no" valign="top" size="normal">$v'_%d$</text>\n''' %
                 (W_lower[-i-1][0],W_lower[-i-1][1],i) )
   out.write('</group>')
   out.write(print_points(W_lower+W_upper))
   out.write('</group>')
   finishipefile(out)

  
def check_W_cases(outfilename="results/wire-cases.ipe"):
   mindiff = 999 * arithmetic.scale
   
   out=startipefile(outfilename)
   number = 0
   row = 15
   column = 0
   

   ijsequence = [(i,i) for i in range(1,7)]+ \
                [(i,j) for i in range(1,7) for j in range(i+1,7)]
   for i,j in ijsequence: #  for 1<=i<=j<=6:
       p = W_lower[i:len(W_lower)-j] + W_upper

       pcalc = map_coordinates(decimal_to_scaled_int, p)

       i_x = p.index(W_point_x);
       i_y = p.index(W_point_y);
       i_z = p.index(W_point_z)
       excl = [(i_x,i_y),(i_x,i_z)] # critical edges

       # First, compute optimum solution without restriction
       elist = mwt_polygon.mwt(pcalc)

       for (result,sol,degenerate) in elist:
          # convert list of triplets to list
          # of pairs representing edges:
          sole = [(x,y) for [x,y,z] in sol] + \
                 [(y,z) for [x,y,z] in sol]
          if not((i_x,i_y) in sole or (i_x,i_z) in sole or
                 (i_y,i_x) in sole or (i_z,i_x) in sole):
              print "incorrect:",i,j,result,sol,degenerate
              print ("optimal solution does not contain" ,
                        i_x,i_y, "or", i_x,i_z)
              raise StandardError
          if degenerate:
              print "DEGENERATE SOLUTION:",i,j,result,sol,degenerate
              raise StandardError

       # Now, compute optimum solution with excluded edges
       elist2 = mwt_polygon.mwt(pcalc, excluded=excl)

       diff = elist2[0][0].a - max(result.b for (result,sol,f) in elist)
       mindiff = min(mindiff,diff)
       print i,j,print_scaled_int(diff)

       out.write('<group layer="alpha" matrix="1.38 0 0 1.38 %f %5.3f">\n' %
                  (80+250*column, 37*row))
       row -=1
       if row==0:
           row=6
           column +=1
       number += 1
       out.write(
         ('<path stroke="black" pen="heavier">-12 -13 m -12 13.81 l</path>\n'
          '<path stroke="black" pen="normal">-40 -13 m -40 13.81 l</path>\n'
          '<text stroke="black" pos="-15 9" type="label" valign="top"'
          ' halign="right" transformable="no" size="normal">'
          r"\vbox{\openup 2\jot\halign{\hfil #\cr$v_%d,v'_%d$\hfil\cr \small %s\cr}}"
          '</text>\n')%
                (i,j,print_scaled_int(diff)))
       count = 0
       for (erg,sol,f) in elist2[:1]+elist:
           # only the first non-optimal is output
         val = (r"\vbox{\small\halign{\hfil$#$&amp;#\hfil\cr [%s&amp;,\cr %s&amp;]\cr}}"
                 % (print_scaled_int(erg.a), print_scaled_int(erg.b)))
         count += 1
         if f: val += '**'
         out.write('<group layer="alpha" matrix="1 0 0 1 %5.3f 0">\n'
                   % (71*(count-1)))
         out.write(print_triangles(p,sol, val,pos=(27,-2) ))
         if count==1: out.write('<path stroke="black" pen="heavier">')
         else:        out.write('<path stroke="black" pen="normal">')
         out.write('60 -13 m 60 13.81 l</path>\n')
         out.write('</group>\n')
       
       out.write('<path stroke="black" pen="normal">-40 -13 m %f -13 l</path>\n'
                 '<path stroke="black" pen="normal">-40 13.81 m %f 13.81 l</path>\n'
                 % (2*(-11+71*count,)))
       out.write('</group>\n')
   out.write('<path stroke="black" pen="normal">'
              '24.8 19.06 m 510.78 19.06 l 510.78 574.058 l 24.8 574.058 l h'
              '</path>\n')
   finishipefile(out)
   print "min. difference: ", print_scaled_int(mindiff)
drawoutline()
arithmetic.setprecision(5)
check_W_cases()


==> python/checking_routines.py <==
from decimal import Decimal,Context,Inexact
from pieces import thinwire
from basic_routines import translate_poly

#### CRUCIAL CONSTANTS #####
smallest_unit = Decimal("0.0001")
smallest_terminal_unit = Decimal("0.01")
from pieces import ratio_thick_thin # = Decimal("4.3")

#### CHECK: MAXIMUM NUMBER OF TRAILING DIGITS

precision_check_Context=Context(traps=[Inexact])

def checkprecision(piece):
    """raises an exception if some coordinate
       is not a multiple of smallest_unit"""
    for part in piece["partlist"]:
        for p in piece[part]:
	   precision_check_Context.quantize(p[0],smallest_unit)
	   precision_check_Context.quantize(p[1],smallest_unit)
    print "All coordinates are multiples of",smallest_unit

#### CHECK: PRESENCE OF W-LEFT OR W-RIGHT FOR ALL TERMINAL TRIANGLES

  ## ROTATIONS: ##
def rot90left(p):   return (-p[1],p[0])
def rot90right(p):  return (p[1],-p[0])
rotations =  (lambda x:x), rot90left, rot90right

def stretch(p,factor):
  "scale a point p by a factor"
  return (p[0]*factor,p[1]*factor)

def checkterminals(piece):
    t1base = piece["lower"][0]
    t1other = ("L",piece["upper"][-1]),("R",piece["upper"][-2])
    t2base = piece["lower"][-1]
    t2other = ("L",piece["upper"][1]),("R",piece["upper"][0])

    if len(piece["delta"])==2:
      terminals = (
         (t1base, "W-right", "lower","upper", t1other), 
         (t2base, "W-left",  "lower","upper", t2other), )
    else: # C-connection piece
      t2base = piece["right"][-1]
      t3base = piece["lower"][-1]
      t3other = ("l",piece["right"][1]),("r",piece["right"][0])
      terminals =(
         (t1base, "W-right", "lower","upper", t1other), 
         (t2base, "W-left",  "right","upper", t2other),
         (t3base, "W-left",  "lower","right", t3other), )

    for pbase,whichhalf,basepiece,otherpiece,two_points in terminals:
        tria = []
        print "terminal triangle basepoint: (%s,%s)"% pbase
        precision_check_Context.quantize(pbase[0],smallest_terminal_unit)
        precision_check_Context.quantize(pbase[1],smallest_terminal_unit)
        for letter,p_other in two_points:
            diffvector = ((p_other[0]-pbase[0]), (p_other[1]-pbase[1]))
            tria.append(diffvector)
            print ("     edge vector in state %s: (%s,%s)"%
                                 ((letter,)+diffvector))
        rotation, scalefactor = identify_triangle(tria)
        tu=[rotation(stretch(p,scalefactor))
                                     for p in thinwire["upper"]]
        tl=[rotation(stretch(p,scalefactor))
                                     for p in thinwire["lower"]]
        if whichhalf=="W-left":
            reference = tl[-1]
        else:
            reference = tl[0]
        tu=translate_poly(tu,reference, pbase)
        tl=translate_poly(tl,reference, pbase)

        for i in range(8): # check the 8 extreme points from lower
          if whichhalf=="W-right":
              j = i
          else:
              j = -1-i
          if tl[j]<>piece[basepiece][j]:
            print "End does not fit.",i,j,tl[j],piece[basepiece][j]
            raise RuntimeError
        for i in range(5): # check the 5 extreme points from upper
          if whichhalf=="W-left":
              j = i
          else:
              j = -1-i
          if tu[j]<>piece[otherpiece][j]:
            print "End does not fit.",i,j,tu[j],piece[otherpiece][j]
            raise RuntimeError
    print "All terminal coordinates are multiples of", \
                                      smallest_terminal_unit

def identify_triangle(tria):
    """determine which type of terminal triangle is at
    the piece (size and orientation)

    return values:
    rotation = identity or rotation by 90 degrees left or right
    scalefactor = 1 or 4.3
    """

    for scalefactor in (1, ratio_thick_thin):
      for rotation in rotations:
        if tria == [rotation(stretch(map(Decimal,p),scalefactor))
                for p in ('-2.7', '11.2'), ('2.7', '11.2')]:
            return rotation,scalefactor
    print "triangle", tria, "not recognized"
    raise RuntimeError


#### CHECK: DO THE PIECES HAVE ANY SYMMETRIES?

  ## SYMMETRIES: ##
def vertical_axis (p):          return (-p[0],p[1])
vertical_axis.axis =            "y-axis"

def vertical_axis_shifted (p):  return (Decimal("0.01")-p[0],p[1])
vertical_axis_shifted.axis =    "vertical axis x=0.005"

def plus_45_degree_axis(p):     return (p[1],p[0])
plus_45_degree_axis.axis =      "line x=y"

def minus_45_degree_axis(p):    return (-p[1],-p[0])
minus_45_degree_axis.axis =     "line x=-y"

symmetries = (vertical_axis, vertical_axis_shifted,
              plus_45_degree_axis, minus_45_degree_axis)

def checksymmetry(piece):
    lis = []
    for part in piece["partlist"]: lis.extend(piece[part])
    a = set(lis)
    print len(lis)-len(a),"duplicate point(s)."
    for sym in symmetries:
      # try out mapping under which the piece is symmetric
      if a == set(map(sym,a)):
	 print "The point set is symmetric with respect to the",\
                      sym.axis+"."
	 return
    print "The point set is not symmetric."
    if piece["symmetric"]: # piece SHOULD be symmetric
       raise RuntimeError


==> python/output_routines.py <==
def draw_all_pieces(piecelist,filename="results/pieces-raw.ipe",pointmarks=False):
    # stand-alone procedure for preparing illustrations
    # usually called as: draw_all_pieces(allpieces)
    # pointmarks is not implemented yet.
    out = startipefile(filename)
    for piece in piecelist:
        draw_piece(piece,out,pointmarks,labels=False)
    out.write('''<path stroke="black" pen="normal">
0 0 m
100 0 l
</path>
''') # draw a length scale
    out.write('''<path stroke="black" pen="normal">
0 0 m
500 0 l
</path>
''')
    finishipefile(out)

def draw_pieces_with_coordinates(piecelist):
    # stand-alone procedure
    # usually called as: draw_pieces_with_coordinates(allpieces[:2])
  for piece in piecelist:
    out=startipefile("results/DEFINITION-%s.ipe"%piece["filename"])
    draw_piece(piece,out,pointmarks=True,labels=True,
               scale=100.0/piece["scale"])
    finishipefile(out)

#### ===== AUXILIARY PROCEDURES FOR OTHER MODULES =====

def print_polygon(p,closed=True,options = 'stroke="black" pen="normal"'):
  """print a polygonal chain in ipe format"""
  if closed:
    final = ["h","</path>\n"]
  else:
    final = ["</path>\n"]
  return '\n'.join(
  ['<path %s>' % options,
  "%s %s m" % (p[0][0],p[0][1]) ] + ###!!
  map(lambda i: ("%s %s l" % p[i]), range(1,len(p))) + final
  )

def print_points(points,shape=2):
  """print a point set as marks in ipe format"""
  return ('<group layer="alpha">\n' +
   '\n'.join(
   map(lambda p:
     '<mark stroke="black" pos="%f %f" shape="%d" size="normal" pen="normal"/>'
     % (p[0],p[1],shape), points)) +
   '\n</group>\n'
  )

def print_labels(points,voffset=0.2):
  """print point coordinates for figures in ipe format"""
  return ('<group layer="alpha">\n' +
   '\n'.join(
   map(lambda p:
  '<text stroke="black" pos="%f %f" type="label" valign="bottom" halign="center"'
  ' transformable="no" size="small">$(%s,%s)$</text>\n' %
              (p[0], float(p[1])+voffset,
               p[0].normalize(), p[1].normalize()), points))+
   '\n</group>\n'
  )

def draw_piece(piece,out,pointmarks,labels,scale=1):
      out.write('<group layer="alpha" matrix="%5.3f 0 0 %5.3f">\n'
                '<group layer="alpha">\n'   % (scale,scale))
      p = [] # collect all points
      for part in piece["partlist"]:
        out.write(print_polygon(piece[part],closed=False))
        p.extend(piece[part])
      for (which, selections, base, baseindex) in piece["patterns"]:
        pbase = tuple(piece[base][baseindex])
        for (pos,letter) in selections:
            if pos>0: side="beginning"
            if pos<0: side="end"
        for (pos,letter) in selections:
            if pos>0: p2=piece[which][pos]
            elif pos<0: p2=piece[which][pos-1]
            elif side=="beginning": p2=piece[which][0]
            else: p2=piece[which][-1]
            # dash="dotted" 
            out.write('''<path stroke="black" pen="normal">
%s %s m
%s %s l
</path>
''' % (pbase + tuple(p2)))
      out.write('</group>\n')
      if pointmarks:
          out.write(print_points(p))
      if labels:
          out.write(print_labels(p))
      out.write('</group>\n')

def text_print_piece_coordinates(piece,out):
      out.write('## PIECE: %s\n' % piece["name"])
      for part in piece["partlist"]:
        out.write(' # %s, part "%s" of the boundary:\n'
                  % (piece["name"],part))
        for p in piece[part]:
           out.write('     (%5s, %5s)\n' % p)
      out.write('## END OF PIECE: %s.\n\n' % piece["name"])

def startipefile(outputfilename="test.ipe"):
    out = open(outputfilename,"w")
    out.write(
"""<ipe version="60023" creator="python-mwt routines" media="0 0 595 842">
<info created="D:20061207150701" modified="D:20061207150701" bbox="cropbox"/>
<page gridsize="16">
<layer name="alpha"/>
<view layers="alpha" active="alpha"/>
""")
    return out

def finishipefile(file):
    file.write("""</page>
</ipe>
""")
    file.close()

textformat = '<text stroke="black" pos="%f %f" type="label" valign="bottom"' +\
  ' transformable="no" size="large">%s</text>\n'

def print_triangles(poly,triangle_list,valuestring,pos=None):
  if pos==None:
    pos=poly[0]
  return ('''<group layer="alpha">
<path stroke="black" pen="normal">
%s %s m
%s %s l
</path>
''' % (poly[0][0],poly[0][1],poly[-1][0],poly[-1][1]))  + \
  '\n'.join( map(lambda triangle: print_one_triangle(poly,triangle),triangle_list)) + \
  '\n' + textformat % (pos[0],pos[1], valuestring) + \
  '</group>\n'

def print_one_triangle(p,t):
  return '''<path stroke="black" pen="normal">
%f %f m
%f %f l
%f %f l
</path>''' % tuple(p[t[0]]+p[t[1]]+p[t[2]])

### routines for solve_all_patterns: ####    
def show_solution(out,piece,number,p,sol,label):
     out.write('<group layer="alpha" '
               'matrix="1 0 0 1 %5.3f %5.3f">\n'
           % (piece.get("horishift",0)*(number-1),
             -piece["vertshift"]*(number-1)))
     out.write(print_polygon(p))
     out.write(print_triangles(p,sol,label,pos = piece["labelpos"]))
     out.write('</group>\n')

def write_table(tablefile,condensed_tablefile,
                name,resultlist,displaydigits):
  if tablefile:
    tablefile.write (r"""\noalign{\hrule}
    \multispan5\vrule\strut\raise3pt\hbox{\strut}\hfil %s\hfil\vrule\cr
    \noalign{\hrule}""" % name)

    for key,mult,cost,redcost,relredcost in resultlist:
      tablefile.write ( "%s &%d& %s & %s & %s \\cr\n" %
          (key,mult, cost.quantize_and_print(displaydigits),
                  redcost.quantize_and_print(displaydigits),
               relredcost.quantize_and_print(displaydigits)))
    tablefile.write (r"\noalign{\hrule}")
  if condensed_tablefile:
    if len(resultlist)!=4:    # if piece is the C-connection
      condensed_tablefile.write("%") # comment out this line
    condensed_tablefile.write("%20s & " % name +
      "& ".join(r[3].quantize_and_print(displaydigits)
                for r in resultlist)
      + "\\cr\n")


==> python/pieces.py <==
from decimal import Decimal,getcontext
if getcontext().prec < 15:  # just to make sure.
     getcontext().prec = 15 # (Default precision should be sufficient.)

#### CRUCIAL CONSTANTS #####
delta_small = Decimal("5.655172")
delta_large = Decimal("24.0575")
ratio_thick_thin = Decimal("4.3")

"""Each piece has the following fields: (= keys)

"name", "filename": for displaying in tables or figures
"symmetric": True if non-symmetric piece should raise an error condition
"partlist": sequence of (names of) boundary parts.
   the default is ("lower","upper"); only C has three parts.
   When the parts are chained together in this order
   they form the counterclockwise boundary of the piece.
"lower","upper" (and possibly "right"): the actual boundary parts,
   as lists of points. Each point is a pair of "Decimal" numbers.
"delta": sequence of delta values associated to the (two or three)
   terminal triangles of the piece (delta_small or delta_large),
"patterns": an encoding of the terminal triangles (no longer used)
"labelpos", "vertshift", "scale": used for drawing and labeling the pieces
"""

from pieces_data import *
"""pieces_data contains the "raw" data from with the pieces are built,
in the form of lists of strings or string pairs"""

defaultpartlist = ("lower","upper")

#### PATTERNS (partially obsolete, used for drawing-routines) ####
"""
Patterns identify the terminal triangles.

The last item is the tip of the triangle (usually at
the bottom, as the "basepoint").
"""
branchpatterns = (
    ("upper",((0,"L"),(-1,"R")),"lower",0),
         # format: 0 = unchanged
         # 1= take one from front, -1 = from back
    ("upper",((1,"L"),(0,"R")), "right",-1),
    ("right",((1,"l"),(0,"r")), "lower",-1)
     )
tubepatterns = ( # for a tube with two ends
    ("upper",((0,"L"),(-1,"R")),"lower",0),
    ("upper",((1,"L"),(0,"R")),"lower",-1)
    )


from basic_routines import map_coordinates, translate, translate_poly

thinwire = { "name": "wire-piece", "filename":"wire",
             "symmetric": True,
             "labelpos": (20,0), "vertshift":25, "scale":12,
             "delta": (delta_small, delta_small),
             "partlist": defaultpartlist, "patterns": tubepatterns    }

# define coordinates for thin wire:
hori = Decimal('13.7') # horizontal half-period
vert = Decimal('0.1') # depth of intrusion
otherpoints = map_coordinates(Decimal, [('2.7','11.2'),('7.5','8.1'),('10.4','4.8')])
tri = otherpoints[0]

left = [(-hori-tri[0],tri[1])] + [(-hori+x[0],x[1]) for x in otherpoints]
right= [(-x[0],x[1]) for x in left]
left.reverse()
thinwire["upper"] = right + [(Decimal(0),-vert)] + left

left = [(-x[0],-vert-x[1]) for x in otherpoints]+[(-hori,Decimal(0))]
right= [(-x[0],x[1]) for x in left]
left.reverse()
thinwire["lower"] = left + right

phasewire = {"name": "extended wire-piece", "filename":"wire-extended",
             "symmetric": True,
             "labelpos": (45,0), "vertshift":25, "scale":12,
             "delta": (delta_small, delta_small),
             "partlist": defaultpartlist, "patterns": tubepatterns    }

# construct coordinates for extended (thin) wire:
llow= thinwire["lower"]
upp = thinwire["upper"]
leftanchor  = translate(llow[0], destination=(Decimal("-0.005"),0))
rightanchor = translate(llow[-1],destination=(Decimal("+0.005"),0))
leftlow = translate_poly(llow,llow[-1],leftanchor)
leftup  = translate_poly(upp, llow[-1],leftanchor)
rightlow = translate_poly(llow,llow[0],rightanchor)
rightup  = translate_poly(upp, llow[0],rightanchor)
up  = rightup[:-2] + upp  + leftup[2:]
low = leftlow + llow[1:-1] + rightlow
phasewire["lower"]=translate_poly(low,(0,0),(Decimal("+0.005"),0))
phasewire["upper"]=translate_poly(up ,(0,0),(Decimal("+0.005"),0))

resize = {"name": "thickening adapter", "filename":"resize",
          "symmetric": False,
          "labelpos": (-15,-50), "vertshift":110, "scale":50,
          "delta": (delta_small, delta_large),
          "partlist": defaultpartlist, "patterns": tubepatterns,
          "upper": map_coordinates(Decimal,resize_upper),
	  "lower": map_coordinates(Decimal,resize_lower)}

### set W for Lemma 5.1  ############################

pup = thinwire["upper"]
plow= thinwire["lower"]

# either edge [x,y] or edge [x,z] should
# belong to every optimal solution:
W_point_x = plow[-1]; W_point_y = pup[1]; W_point_z = pup[0];

pup2 =  translate_poly(pup[:-2],plow[0],plow[-1])
plow2 = translate_poly(plow[1:],plow[0],plow[-1])

W_upper = pup2[4:]+pup[:-4]
W_lower = plow+plow2


############################################

C = {"name": "$C$ connection", "filename": "C",
"symmetric": False,
"labelpos": (670,90), "vertshift":200,  "scale": 70,
"delta": (delta_large, delta_large, delta_small),
"partlist": ("lower","right","upper"), "patterns": branchpatterns,
 "upper": map_coordinates(Decimal,C_upper),
 "right": map_coordinates(Decimal,C_right),
 "lower": map_coordinates(Decimal,C_lower)
}


C0 = {"name": "$C_0$ connection", "filename": "C0",
"symmetric": True,
"labelpos": (670,90), "vertshift":170,  "scale": 70,
"delta": (delta_large, delta_large),
"partlist": defaultpartlist, "patterns": tubepatterns,
"upper": map_coordinates(Decimal,C0_upper),
"lower": map_coordinates(Decimal,C0_lower) }

############################################

thinrightangle = {"name": "right bend", "filename": "right-bend",
"symmetric": True,           
"labelpos": (544,-47),
"vertshift":80, "horishift": -33,  "scale": 30,
"delta": (delta_small, delta_small),
"partlist": defaultpartlist, "patterns": tubepatterns}

l=len(right_lower_x)
thinrightangle["lower"] = map_coordinates(Decimal,
    [(right_lower_x[i],right_lower_x[l-1-i]) for i in range(l)] )
l=len(right_upper_x)
thinrightangle["upper"] = map_coordinates(Decimal,
    [(right_upper_x[i],right_upper_x[l-1-i]) for i in range(l)] )

############################################


thinleftangle = {"name": "left bend", "filename": "left-bend",
"symmetric": True,           
"labelpos": (543,50),
"vertshift":70, "horishift": 33, "scale": 30,
"delta": (delta_small, delta_small),
"partlist": defaultpartlist, "patterns": tubepatterns,}

l=len(left_lower_x)
thinleftangle["lower"] = \
 [ (Decimal(left_lower_x[i]), -Decimal(left_lower_x[l-1-i])) for i in range(l)]
l=len(left_upper_x)
thinleftangle["upper"] = \
 [ (Decimal(left_upper_x[i]), -Decimal(left_upper_x[l-1-i])) for i in range(l)]

    
thickleftangle = {"name": "thick left bend", "filename": "thick-left-angle",
"symmetric": True,           
"labelpos": (-200,-2500),
"vertshift":210, "horishift": 120,  "scale":120,
"delta": (delta_large, delta_large),
"partlist": defaultpartlist, "patterns": tubepatterns}

thickleftangle["lower"]=map_coordinates(lambda x:x*ratio_thick_thin,
                          thinleftangle["lower"])
thickleftangle["upper"]=map_coordinates(lambda x:x*ratio_thick_thin,
                          thinleftangle["upper"])

allpieces = ( thinwire, phasewire, resize,
              C, C0, thinleftangle, thinrightangle, thickleftangle )


==> python/pieces_data.py <==
C_upper = [
('1093.80', '234.99') ,
('1070.58', '234.99') ,
('1049.94', '221.66') ,
('1037.47', '207.47') ,
('1023.28', '186.40') ,
('1009.09', '207.47') ,
('994.965', '220.938') ,
('976.139', '235.054') ,
('952.753', '235.615') ,
('934.168', '221.676') ,
('920.229', '207.737') ,
('906.289', '189.152') ,
('892.349', '207.737') ,
('878.41', '221.676') ,
('859.825', '235.615') ,
('834.07', '234.944') ,
('816.235', '220.057') ,
('803.041', '205.412') ,
('790.09', '186.127') ,
('775.198', '203.961') ,
('760.553', '217.156') ,
('741.27', '230.109') ,
('715.57', '228.095') ,
('698.54', '212.295') ,
('686.127', '196.979') ,
('674.2', '177.037') ,
('658.399', '194.074') ,
('643.083', '206.485') ,
('623.147', '218.411') ,
('597.588', '215.055') ,
('581.407', '198.385') ,
('569.815', '182.441') ,
('558.947', '161.908') ,
('542.277', '178.089') ,
('526.332', '189.681') ,
('505.799', '200.547') ,
('480.451', '195.858') ,
('465.165', '178.365') ,
('454.423', '161.836') ,
('444.644', '140.762') ,
('427.15', '156.048') ,
('410.621', '166.790') ,
('389.548', '176.569') ,
('364.479', '170.558') ,
('350.129', '152.289') ,
('340.267', '135.220') ,
('331.605', '113.664') ,
('313.335', '128.014') ,
('296.266', '137.876') ,
('274.71', '146.537') ,
('249.99', '139.224') ,
('236.615', '120.228') ,
('227.661', '102.667') ,
('220.138', '80.686') ,
('201.142', '94.060') ,
('183.581', '103.015') ,
('161.601', '110.536') ,
('137.298', '101.939') ,
('124.937', '82.270') ,
('116.913', '64.264') ,
('110.552', '41.920') ,
('90.881', '54.281') ,
('72.876', '62.304') ,
('50.532', '68.665') ,
('28.84', '60.346') ,
('16.65', '41.101') ,
('8.454', '22.671') ,
('0', '16.003') ,
('0', '0.003') ,
('0', '16.003') ,
('-8.454', '22.671') ,
('-16.478', '40.677') ,
('-28.84', '60.346') ,
('-50.532', '68.665') ,
('-72.876', '62.304') ,
('-90.881', '54.281') ,
('-110.552', '41.920') ,
('-116.913', '64.264') ,
('-124.937', '82.270') ,
('-137.298', '101.939') ,
('-161.601', '110.536') ,
('-183.581', '103.015') ,
('-201.142', '94.060') ,
('-220.138', '80.686') ,
('-227.661', '102.667') ,
('-236.615', '120.228') ,
('-249.99', '139.224') ,
('-274.71', '146.537') ,
('-296.266', '137.876') ,
('-313.335', '128.014') ,
('-331.605', '113.664') ,
('-340.267', '135.220') ,
('-350.129', '152.289') ,
('-364.479', '170.558') ,
('-389.548', '176.569') ,
('-410.621', '166.790') ,
('-427.15', '156.048') ,
('-444.644', '140.762') ,
('-454.423', '161.836') ,
('-465.165', '178.365') ,
('-480.451', '195.858') ,
('-505.799', '200.547') ,
('-526.332', '189.681') ,
('-542.277', '178.089') ,
('-558.947', '161.908') ,
('-569.815', '182.441') ,
('-581.407', '198.385') ,
('-597.588', '215.055') ,
('-623.147', '218.411') ,
('-643.083', '206.485') ,
('-658.399', '194.074') ,
('-674.2', '177.037') ,
('-686.127', '196.979') ,
('-698.54', '212.295') ,
('-715.57', '228.095') ,
('-741.27', '230.109') ,
('-760.553', '217.156') ,
('-775.198', '203.961') ,
('-790.09', '186.127') ,
('-803.041', '205.412') ,
('-816.235', '220.057') ,
('-834.07', '234.944') ,
('-859.825', '235.615') ,
('-878.41', '221.676') ,
('-892.349', '207.737') ,
('-906.289', '189.152') ,
('-920.229', '207.737') ,
('-934.168', '221.676') ,
('-952.753', '235.615') ,
('-976.139', '235.054') ,
('-994.965', '220.938') ,
('-1009.09', '207.47') ,
('-1023.28', '186.40') ,
('-1037.47', '207.47') ,
('-1049.94', '221.66') ,
('-1070.58', '234.99') ,
('-1093.80', '234.99') ,
]

C_lower = [
('-1082.19', '186.83') ,
('-1068.00', '165.76') ,
('-1055.53', '151.57') ,
('-1034.89', '138.24') ,
('-1011.67', '138.24') ,
('-991.03', '151.57') ,
('-978.56', '165.76') ,
('-964.37', '186.83') ,
('-950.5', '167.503') ,
('-936.491', '154.303') ,
('-917.905', '140.365') ,
('-894.673', '140.365') ,
('-876.087', '154.303') ,
('-862.148', '168.242') ,
('-848.209', '186.828') ,
('-835.256', '167.542') ,
('-822.061', '152.896') ,
('-804.225', '138.010') ,
('-781.025', '136.801') ,
('-761.739', '149.754') ,
('-747.093', '162.948') ,
('-732.206', '180.784') ,
('-720.28', '160.847') ,
('-707.87', '145.531') ,
('-690.837', '129.732') ,
('-667.731', '127.311') ,
('-647.794', '139.236') ,
('-632.478', '151.647') ,
('-616.678', '168.679') ,
('-605.811', '148.145') ,
('-594.219', '132.201') ,
('-578.037', '115.532') ,
('-555.09', '111.905') ,
('-534.556', '122.771') ,
('-518.612', '134.363') ,
('-501.942', '150.545') ,
('-492.164', '129.470') ,
('-481.423', '112.941') ,
('-466.135', '95.449') ,
('-443.409', '90.626') ,
('-422.334', '100.402') ,
('-405.806', '111.144') ,
('-388.312', '126.432') ,
('-379.651', '104.875') ,
('-369.789', '87.806') ,
('-355.438', '69.538') ,
('-332.995', '63.532') ,
('-311.438', '72.192') ,
('-294.37', '82.054') ,
('-276.1', '96.405') ,
('-268.579', '74.424') ,
('-259.624', '56.863') ,
('-246.249', '37.868') ,
('-224.151', '30.696') ,
('-202.17', '38.215') ,
('-184.608', '47.171') ,
('-165.613', '60.546') ,
('-159.253', '38.201') ,
('-151.23', '20.196') ,
('-138.867', '0.527') ,
('-117.175', '-7.792') ,
('-94.831', '-1.433') ,
('-76.825', '6.591') ,
('-57.155', '18.953') ,
('-50.794', '-3.391') ,
('-42.77', '-21.397') ,
('-30.409', '-41.067') ,
('-20', '-55.997') ,
('-6.792', '-72.836') ,
('6.792', '-72.836') ,
('14.225', '-69.498') ,
('20.061', '-66.860') ,
('23.789', '-65.121') ,
('28.752', '-62.673') ,
('31.944', '-67.195') ,
('34.646', '-70.036') ,
('39.355', '-72.801') ,
('44.707', '-71.658') ,
('48.303', '-67.533') ,
('50.829', '-63.636') ,
('53.127', '-58.670') ,
('57.252', '-62.266') ,
('61.149', '-64.792') ,
('66.116', '-67.089') ,
('71.468', '-65.947') ,
('75.065', '-61.821') ,
('77.59', '-57.925') ,
('79.888', '-52.957') ,
('83.82', '-56.764') ,
('87.58', '-59.490') ,
('92.42', '-62.044') ,
('97.825', '-61.182') ,
('101.632', '-57.252') ,
('104.359', '-53.492') ,
('106.913', '-48.652') ,
('110.64', '-52.659') ,
('114.252', '-55.579') ,
('118.952', '-58.382') ,
('124.395', '-57.805') ,
('128.403', '-54.079') ,
('131.322', '-50.467') ,
('134.127', '-45.767') ,
('137.639', '-49.964') ,
('141.094', '-53.068') ,
('145.64', '-56.114') ,
('151.106', '-55.822') ,
('155.303', '-52.311') ,
('158.408', '-48.857') ,
('161.454', '-44.310') ,
('164.738', '-48.688') ,
('168.022', '-51.972') ,
('172.4', '-55.255') ,
('177.874', '-55.255') ,
('182.252', '-51.972') ,
('185.536', '-48.688') ,
('188.82', '-44.31') ,
('192.12', '-49.21') ,
('195.02', '-52.51') ,
('199.82', '-55.61') ,
('205.22', '-55.61') ,
('210.02', '-52.51') ,
('212.92', '-49.21') ,
('216.22', '-44.31') ,
]

C_right = [
('218.92', '-33.11') ,
('213.52', '-33.11') ,
('208.72', '-36.21') ,
('205.82', '-39.51') ,
('202.52', '-44.41') ,
('199.22', '-39.51') ,
('195.935', '-36.378') ,
('191.557', '-33.095') ,
('186.083', '-33.095') ,
('181.705', '-36.100') ,
('178.421', '-39.384') ,
('175.137', '-43.762') ,
('171.853', '-39.384') ,
('168.569', '-36.100') ,
('164.191', '-32.817') ,
('158.109', '-32.978') ,
('153.912', '-36.490') ,
('150.808', '-39.945') ,
('147.761', '-44.491') ,
('144.249', '-40.294') ,
('140.795', '-37.190') ,
('136.248', '-34.145') ,
('130.193', '-34.627') ,
('126.186', '-38.353') ,
('123.266', '-41.965') ,
('120.462', '-46.665') ,
('116.735', '-42.657') ,
('113.123', '-39.738') ,
('108.423', '-36.935') ,
('102.402', '-37.732') ,
('98.595', '-41.663') ,
('95.869', '-45.423') ,
('93.314', '-50.263') ,
('89.383', '-46.456') ,
('85.623', '-43.730') ,
('80.783', '-41.177') ,
('74.812', '-42.289') ,
('71.216', '-46.414') ,
('68.69', '-50.311') ,
('66.393', '-55.278') ,
('62.267', '-51.681') ,
('58.371', '-49.156') ,
('53.404', '-46.859') ,
('48.051', '-48.000') ,
('44.455', '-52.126') ,
('41.929', '-56.022') ,
('44.455', '-52.126') ,
('48.051', '-48.000') ,
('42', '-37.997') ,
('30.409', '-41.067') ,
('28', '-45.997') ,
('28.556', '-52.081') ,
('33.985', '-53.462') ,
('37.205', '-57.669') ,
('39.632', '-60.990') ,
('37.205', '-57.669') ,
('33.985', '-53.462') ,
('28.556', '-52.081') ,
('23.718', '-54.238') ,
('20', '-55.997') ,
('23.718', '-54.238') ,
('28.556', '-52.081') ,
('28', '-45.997') ,
('30.409', '-41.067') ,
('42', '-37.997') ,
('42.77', '-21.397') ,
('50.794', '-3.391') ,
('57.155', '18.953') ,
('76.825', '6.591') ,
('94.831', '-1.433') ,
('117.175', '-7.792') ,
('138.867', '0.527') ,
('151.23', '20.196') ,
('159.253', '38.201') ,
('165.613', '60.546') ,
('184.608', '47.171') ,
('202.17', '38.215') ,
('224.151', '30.696') ,
('246.249', '37.868') ,
('259.624', '56.863') ,
('268.579', '74.424') ,
('276.1', '96.405') ,
('294.37', '82.054') ,
('311.438', '72.192') ,
('332.995', '63.532') ,
('355.438', '69.538') ,
('369.789', '87.806') ,
('379.651', '104.875') ,
('388.312', '126.432') ,
('405.806', '111.144') ,
('422.334', '100.402') ,
('443.409', '90.626') ,
('466.135', '95.449') ,
('481.423', '112.941') ,
('492.164', '129.470') ,
('501.942', '150.545') ,
('518.612', '134.363') ,
('534.556', '122.771') ,
('555.09', '111.905') ,
('578.037', '115.532') ,
('594.219', '132.201') ,
('605.811', '148.145') ,
('616.678', '168.679') ,
('632.478', '151.647') ,
('647.794', '139.236') ,
('667.731', '127.311') ,
('690.837', '129.732') ,
('707.87', '145.531') ,
('720.28', '160.847') ,
('732.206', '180.784') ,
('747.093', '162.948') ,
('761.739', '149.754') ,
('781.025', '136.801') ,
('804.225', '138.010') ,
('822.061', '152.896') ,
('835.256', '167.542') ,
('848.209', '186.828') ,
('862.148', '168.242') ,
('876.087', '154.303') ,
('894.673', '140.365') ,
('917.905', '140.365') ,
('936.491', '154.303') ,
('950.5', '167.503') ,
('964.37', '186.83') ,
('978.56', '165.76') ,
('991.03', '151.57') ,
('1011.67', '138.24') ,
('1034.89', '138.24') ,
('1055.53', '151.57') ,
('1068.00', '165.76') ,
('1082.19', '186.83') ,
]

C0_lower = [
('-1082.19', '186.83') ,
('-1068.00', '165.76') ,
('-1055.53', '151.57') ,
('-1034.89', '138.24') ,
('-1011.67', '138.24') ,
('-991.03', '151.57') ,
('-978.56', '165.76') ,
('-964.37', '186.83') ,
('-950.5', '167.503') ,
('-936.491', '154.303') ,
('-917.905', '140.365') ,
('-894.673', '140.365') ,
('-876.087', '154.303') ,
('-862.148', '168.242') ,
('-848.209', '186.828') ,
('-835.256', '167.542') ,
('-822.061', '152.896') ,
('-804.225', '138.010') ,
('-781.025', '136.801') ,
('-761.739', '149.754') ,
('-747.093', '162.948') ,
('-732.206', '180.784') ,
('-720.28', '160.847') ,
('-707.87', '145.531') ,
('-690.837', '129.732') ,
('-667.731', '127.311') ,
('-647.794', '139.236') ,
('-632.478', '151.647') ,
('-616.678', '168.679') ,
('-605.811', '148.145') ,
('-594.219', '132.201') ,
('-578.037', '115.532') ,
('-555.09', '111.905') ,
('-534.556', '122.771') ,
('-518.612', '134.363') ,
('-501.942', '150.545') ,
('-492.164', '129.470') ,
('-481.423', '112.941') ,
('-466.135', '95.449') ,
('-443.409', '90.626') ,
('-422.334', '100.402') ,
('-405.806', '111.144') ,
('-388.312', '126.432') ,
('-379.651', '104.875') ,
('-369.789', '87.806') ,
('-355.438', '69.538') ,
('-332.995', '63.532') ,
('-311.438', '72.192') ,
('-294.37', '82.054') ,
('-276.1', '96.405') ,
('-268.579', '74.424') ,
('-259.624', '56.863') ,
('-246.249', '37.868') ,
('-224.151', '30.696') ,
('-202.17', '38.215') ,
('-184.608', '47.171') ,
('-165.613', '60.546') ,
('-159.253', '38.201') ,
('-151.23', '20.196') ,
('-138.867', '0.527') ,
('-117.175', '-7.792') ,
('-94.831', '-1.433') ,
('-76.825', '6.591') ,
('-57.155', '18.953') ,
('-50.794', '-3.391') ,
('-42.77', '-21.397') ,
('-30.409', '-41.067') ,
('-20', '-55.997') ,
('-6.792', '-72.836') ,
('6.792', '-72.836') ,
('20', '-55.997') ,
('30.409', '-41.067') ,
('42.77', '-21.397') ,
('50.794', '-3.391') ,
('57.155', '18.953') ,
('76.825', '6.591') ,
('94.831', '-1.433') ,
('117.175', '-7.792') ,
('138.867', '0.527') ,
('151.23', '20.196') ,
('159.253', '38.201') ,
('165.613', '60.546') ,
('184.608', '47.171') ,
('202.17', '38.215') ,
('224.151', '30.696') ,
('246.249', '37.868') ,
('259.624', '56.863') ,
('268.579', '74.424') ,
('276.1', '96.405') ,
('294.37', '82.054') ,
('311.438', '72.192') ,
('332.995', '63.532') ,
('355.438', '69.538') ,
('369.789', '87.806') ,
('379.651', '104.875') ,
('388.312', '126.432') ,
('405.806', '111.144') ,
('422.334', '100.402') ,
('443.409', '90.626') ,
('466.135', '95.449') ,
('481.423', '112.941') ,
('492.164', '129.470') ,
('501.942', '150.545') ,
('518.612', '134.363') ,
('534.556', '122.771') ,
('555.09', '111.905') ,
('578.037', '115.532') ,
('594.219', '132.201') ,
('605.811', '148.145') ,
('616.678', '168.679') ,
('632.478', '151.647') ,
('647.794', '139.236') ,
('667.731', '127.311') ,
('690.837', '129.732') ,
('707.87', '145.531') ,
('720.28', '160.847') ,
('732.206', '180.784') ,
('747.093', '162.948') ,
('761.739', '149.754') ,
('781.025', '136.801') ,
('804.225', '138.010') ,
('822.061', '152.896') ,
('835.256', '167.542') ,
('848.209', '186.828') ,
('862.148', '168.242') ,
('876.087', '154.303') ,
('894.673', '140.365') ,
('917.905', '140.365') ,
('936.491', '154.303') ,
('950.5', '167.503') ,
('964.37', '186.83') ,
('978.56', '165.76') ,
('991.03', '151.57') ,
('1011.67', '138.24') ,
('1034.89', '138.24') ,
('1055.53', '151.57') ,
('1068.00', '165.76') ,
('1082.19', '186.83') ,
]

C0_upper = [
('1093.80', '234.99') ,
('1070.58', '234.99') ,
('1049.94', '221.66') ,
('1037.47', '207.47') ,
('1023.28', '186.40') ,
('1009.09', '207.47') ,
('994.965', '220.938') ,
('976.139', '235.054') ,
('952.753', '235.615') ,
('934.168', '221.676') ,
('920.229', '207.737') ,
('906.289', '189.152') ,
('892.349', '207.737') ,
('878.41', '221.676') ,
('859.825', '235.615') ,
('834.07', '234.944') ,
('816.235', '220.057') ,
('803.041', '205.412') ,
('790.09', '186.127') ,
('775.198', '203.961') ,
('760.553', '217.156') ,
('741.27', '230.109') ,
('715.57', '228.095') ,
('698.54', '212.295') ,
('686.127', '196.979') ,
('674.2', '177.037') ,
('658.399', '194.074') ,
('643.083', '206.485') ,
('623.147', '218.411') ,
('597.588', '215.055') ,
('581.407', '198.385') ,
('569.815', '182.441') ,
('558.947', '161.908') ,
('542.277', '178.089') ,
('526.332', '189.681') ,
('505.799', '200.547') ,
('480.451', '195.858') ,
('465.165', '178.365') ,
('454.423', '161.836') ,
('444.644', '140.762') ,
('427.15', '156.048') ,
('410.621', '166.790') ,
('389.548', '176.569') ,
('364.479', '170.558') ,
('350.129', '152.289') ,
('340.267', '135.220') ,
('331.605', '113.664') ,
('313.335', '128.014') ,
('296.266', '137.876') ,
('274.71', '146.537') ,
('249.99', '139.224') ,
('236.615', '120.228') ,
('227.661', '102.667') ,
('220.138', '80.686') ,
('201.142', '94.060') ,
('183.581', '103.015') ,
('161.601', '110.536') ,
('137.298', '101.939') ,
('124.937', '82.270') ,
('116.913', '64.264') ,
('110.552', '41.920') ,
('90.881', '54.281') ,
('72.876', '62.304') ,
('50.532', '68.665') ,
('28.84', '60.346') ,
('16.478', '40.677') ,
('8.454', '22.671') ,
('0', '16.003') ,
('0', '0.003') ,
('0', '16.003') ,
('-8.454', '22.671') ,
('-16.478', '40.677') ,
('-28.84', '60.346') ,
('-50.532', '68.665') ,
('-72.876', '62.304') ,
('-90.881', '54.281') ,
('-110.552', '41.920') ,
('-116.913', '64.264') ,
('-124.937', '82.270') ,
('-137.298', '101.939') ,
('-161.601', '110.536') ,
('-183.581', '103.015') ,
('-201.142', '94.060') ,
('-220.138', '80.686') ,
('-227.661', '102.667') ,
('-236.615', '120.228') ,
('-249.99', '139.224') ,
('-274.71', '146.537') ,
('-296.266', '137.876') ,
('-313.335', '128.014') ,
('-331.605', '113.664') ,
('-340.267', '135.220') ,
('-350.129', '152.289') ,
('-364.479', '170.558') ,
('-389.548', '176.569') ,
('-410.621', '166.790') ,
('-427.15', '156.048') ,
('-444.644', '140.762') ,
('-454.423', '161.836') ,
('-465.165', '178.365') ,
('-480.451', '195.858') ,
('-505.799', '200.547') ,
('-526.332', '189.681') ,
('-542.277', '178.089') ,
('-558.947', '161.908') ,
('-569.815', '182.441') ,
('-581.407', '198.385') ,
('-597.588', '215.055') ,
('-623.147', '218.411') ,
('-643.083', '206.485') ,
('-658.399', '194.074') ,
('-674.2', '177.037') ,
('-686.127', '196.979') ,
('-698.54', '212.295') ,
('-715.57', '228.095') ,
('-741.27', '230.109') ,
('-760.553', '217.156') ,
('-775.198', '203.961') ,
('-790.09', '186.127') ,
('-803.041', '205.412') ,
('-816.235', '220.057') ,
('-834.07', '234.944') ,
('-859.825', '235.615') ,
('-878.41', '221.676') ,
('-892.349', '207.737') ,
('-906.289', '189.152') ,
('-920.229', '207.737') ,
('-934.168', '221.676') ,
('-952.753', '235.615') ,
('-976.139', '235.054') ,
('-994.965', '220.938') ,
('-1009.09', '207.47') ,
('-1023.28', '186.40') ,
('-1037.47', '207.47') ,
('-1049.94', '221.66') ,
('-1070.58', '234.99') ,
('-1093.80', '234.99') ,
]

left_upper_x = [
'544.4' ,
'544.4' ,
'547.5' ,
'550.8' ,
'555.7' ,
'550.958' ,
'547.674' ,
'544.391' ,
'544.391' ,
'547.674' ,
'550.958' ,
'555.614' ,
'551.236' ,
'547.953' ,
'544.670' ,
'544.670' ,
'547.953' ,
'551.237' ,
'555.615' ,
'551.071' ,
'547.620' ,
'544.113' ,
'543.827' ,
'546.876' ,
'549.984' ,
'554.184' ,
'549.487' ,
'545.877' ,
'542.155' ,
'541.583' ,
'544.391' ,
'547.313' ,
'551.324' ,
'546.486' ,
'542.729' ,
'538.801' ,
'537.945' ,
'540.503' ,
'543.233' ,
'547.044' ,
'542.079' ,
'538.184' ,
'534.062' ,
'532.924' ,
'535.225' ,
'537.755' ,
'541.355' ,
'536.277' ,
'532.255' ,
'527.950' ,
'526.534' ,
'528.572' ,
'530.894' ,
'534.273' ,
'529.096' ,
'524.957' ,
'520.482' ,
'518.790' ,
'520.560' ,
'522.668' ,
'525.817' ,
'520.553' ,
'516.312' ,
'511.677' ,
'509.716' ,
'511.211' ,
'513.100' ,
'516.011' ,
'510.676' ,
'506.340' ,
'501.561' ,
'499.335' ,
'500.553' ,
'502.218' ,
'504.881' ,
'499.490' ,
'495.073' ,
'490.160' ,
'487.676' ,
'488.614' ,
'490.049' ,
'492.459' ,
'487.026' ,
'482.539' ,
'477.508' ,
'474.770' ,
'475.425' ,
'476.627' ,
'478.777' ,
'473.317' ,
'468.774' ,
'463.636' ,
'460.654' ,
'461.023' ,
'461.988' ,
'463.873' ,
'458.401' ,
'453.814' ,
'448.584' ,
'445.367' ,
'445.449' ,
'446.177' ,
'447.788' ,
'442.321' ,
'437.702' ,
'432.395' ,
'428.950' ,
'428.747' ,
'429.232' ,
'430.568' ,
'425.118' ,
'420.480' ,
'415.111' ,
'411.448' ,
'410.959' ,
'411.201' ,
'412.257' ,
'406.840' ,
'402.196' ,
'396.779' ,
'392.909' ,
'392.134' ,
'392.134' ,
'392.908' ,
'387.490' ,
'382.845' ,
'377.429' ,
'373.558' ,
'372.785' ,
'372.784' ,
'373.559' ,
'368.188' ,
'363.550' ,
'358.100' ,
'354.032' ,
'352.976' ,
'352.733' ,
'353.223' ,
'347.916' ,
'343.297' ,
'337.829' ,
'333.574' ,
'332.238' ,
'331.753' ,
'331.956' ,
'326.727' ,
'322.139' ,
'316.668' ,
'312.239' ,
'310.626' ,
'309.900' ,
'309.817' ,
'304.679' ,
'300.136' ,
'294.677' ,
'290.085' ,
'288.202' ,
'287.236' ,
'286.867' ,
'281.833' ,
'277.349' ,
'271.916' ,
'267.175' ,
'265.025' ,
'263.823' ,
'263.168' ,
'258.255' ,
'253.837' ,
'248.447' ,
'243.570' ,
'241.160' ,
'239.724' ,
'238.786' ,
'234.005' ,
'229.670' ,
'224.335' ,
'219.334' ,
'216.671' ,
'215.006' ,
'213.787' ,
'209.152' ,
'204.909' ,
'199.646' ,
'194.535' ,
'191.624' ,
'189.736' ,
'188.240' ,
'183.763' ,
'179.625' ,
'174.447' ,
'169.241' ,
'166.092' ,
'163.983' ,
'162.214' ,
'157.910' ,
'153.887' ,
'148.809' ,
'143.521' ,
'140.142' ,
'137.820' ,
'135.781' ,
'131.660' ,
'127.765' ,
'122.800' ,
'117.445' ,
'113.845' ,
'111.316' ,
'109.014' ,
'105.086' ,
'101.328' ,
'96.492' ,
'91.085' ,
'87.274' ,
'84.544' ,
'81.986' ,
'78.262' ,
'74.653' ,
'69.956' ,
'64.513' ,
'60.502' ,
'57.579' ,
'54.771' ,
'51.263' ,
'47.811' ,
'43.268' ,
'37.801' ,
'33.602' ,
'30.494' ,
'27.444' ,
'24.160' ,
'20.876' ,
'16.498' ,
'11.024' ,
'6.646' ,
'3.363' ,
'0.079' ,
'-3.205' ,
'-6.489' ,
'-10.867' ,
'-16.341' ,
'-20.719' ,
'-24.003' ,
'-27.3' ,
'-30.6' ,
'-33.5' ,
'-38.3' ,
'-43.7' ,]

left_lower_x = [
'-41.0' ,
'-37.7' ,
'-34.8' ,
'-30.0' ,
'-24.6' ,
'-19.8' ,
'-16.9' ,
'-13.6' ,
'-10.271' ,
'-7.036' ,
'-2.658' ,
'2.816' ,
'7.194' ,
'10.477' ,
'13.761' ,
'17.045' ,
'20.329' ,
'24.707' ,
'30.779' ,
'34.979' ,
'38.087' ,
'41.136' ,
'44.645' ,
'48.096' ,
'52.640' ,
'58.695' ,
'62.705' ,
'65.628' ,
'68.436' ,
'72.159' ,
'75.768' ,
'80.466' ,
'86.488' ,
'90.298' ,
'93.028' ,
'95.586' ,
'99.515' ,
'103.271' ,
'108.109' ,
'114.081' ,
'117.680' ,
'120.210' ,
'122.512' ,
'126.634' ,
'130.529' ,
'135.493' ,
'141.400' ,
'144.778' ,
'147.101' ,
'149.140' ,
'153.445' ,
'157.467' ,
'162.546' ,
'168.369' ,
'171.517' ,
'173.625' ,
'175.395' ,
'179.872' ,
'184.010' ,
'189.189' ,
'194.914' ,
'197.824' ,
'199.713' ,
'201.209' ,
'205.844' ,
'210.087' ,
'215.351' ,
'220.962' ,
'223.626' ,
'225.291' ,
'226.509' ,
'231.290' ,
'235.626' ,
'240.960' ,
'246.443' ,
'248.853' ,
'250.288' ,
'251.227' ,
'256.140' ,
'260.556' ,
'265.948' ,
'271.286' ,
'273.435' ,
'274.637' ,
'275.291' ,
'280.325' ,
'284.810' ,
'290.243' ,
'295.422' ,
'297.305' ,
'298.271' ,
'298.640' ,
'303.779' ,
'308.322' ,
'313.781' ,
'318.786' ,
'320.398' ,
'321.125' ,
'321.209' ,
'326.438' ,
'331.025' ,
'336.497' ,
'341.317' ,
'342.651' ,
'343.137' ,
'342.934' ,
'348.241' ,
'352.860' ,
'358.329' ,
'362.947' ,
'364.004' ,
'364.245' ,
'363.756' ,
'369.127' ,
'373.765' ,
'379.215' ,
'383.621' ,
'384.394' ,
'384.395' ,
'383.620' ,
'389.038' ,
'393.683' ,
'399.100' ,
'402.970' ,
'403.745' ,
'403.743' ,
'402.970' ,
'408.387' ,
'413.031' ,
'418.448' ,
'422.629' ,
'423.119' ,
'422.876' ,
'421.820' ,
'427.271' ,
'431.908' ,
'437.278' ,
'441.221' ,
'441.426' ,
'440.940' ,
'439.604' ,
'445.073' ,
'449.692' ,
'454.997' ,
'458.695' ,
'458.612' ,
'457.886' ,
'456.274' ,
'461.746' ,
'466.333' ,
'471.563' ,
'475.002' ,
'474.633' ,
'473.666' ,
'471.784' ,
'477.244' ,
'481.786' ,
'486.924' ,
'490.098' ,
'489.445' ,
'488.241' ,
'486.092' ,
'491.526' ,
'496.011' ,
'501.044' ,
'503.941' ,
'503.004' ,
'501.568' ,
'499.158' ,
'504.549' ,
'508.966' ,
'513.879' ,
'516.494' ,
'515.276' ,
'513.611' ,
'510.947' ,
'516.282' ,
'520.617' ,
'525.397' ,
'527.721' ,
'526.226' ,
'524.335' ,
'521.426' ,
'526.690' ,
'530.931' ,
'535.565' ,
'537.593' ,
'535.824' ,
'533.715' ,
'530.566' ,
'535.745' ,
'539.883' ,
'544.358' ,
'546.082' ,
'544.045' ,
'541.722' ,
'538.343' ,
'543.422' ,
'547.444' ,
'551.748' ,
'553.166' ,
'550.864' ,
'548.335' ,
'544.735' ,
'549.700' ,
'553.595' ,
'557.717' ,
'558.823' ,
'556.266' ,
'553.534' ,
'549.724' ,
'554.562' ,
'558.319' ,
'562.247' ,
'563.040' ,
'560.233' ,
'557.310' ,
'553.298' ,
'557.996' ,
'561.605' ,
'565.328' ,
'565.804' ,
'562.755' ,
'559.647' ,
'555.447' ,
'559.990' ,
'563.441' ,
'566.949' ,
'567.108' ,
'563.825' ,
'560.541' ,
'556.163' ,
'560.541' ,
'563.824' ,
'566.829' ,
'566.829' ,
'563.546' ,
'560.351' ,
'555.6' ,
'560.5' ,
'563.8' ,
'566.9' ,
'566.9' ,
'563.8' ,
'560.5' ,
'555.6' ,]

right_upper_x = [
'566.76' ,
'566.76' ,
'563.66' ,
'560.36' ,
'555.46' ,
'560.36' ,
'563.49' ,
'566.78' ,
'566.78' ,
'563.77' ,
'560.49' ,
'556.11' ,
'560.49' ,
'563.77' ,
'567.06' ,
'566.90' ,
'563.39' ,
'559.94' ,
'555.39' ,
'559.59' ,
'562.70' ,
'565.75' ,
'565.27' ,
'561.55' ,
'557.94' ,
'553.24' ,
'557.26' ,
'560.18' ,
'562.99' ,
'562.19' ,
'558.26' ,
'554.51' ,
'549.67' ,
'553.48' ,
'556.21' ,
'558.77' ,
'557.66' ,
'553.54' ,
'549.64' ,
'544.68' ,
'548.28' ,
'550.81' ,
'553.11' ,
'551.69' ,
'547.39' ,
'543.37' ,
'538.29' ,
'541.67' ,
'543.99' ,
'546.03' ,
'544.30' ,
'539.83' ,
'535.69' ,
'530.51' ,
'533.66' ,
'535.77' ,
'537.54' ,
'535.51' ,
'530.87' ,
'526.63' ,
'521.37' ,
'524.28' ,
'526.17' ,
'527.66' ,
'525.34' ,
'520.56' ,
'516.22' ,
'510.89' ,
'513.55' ,
'515.22' ,
'516.43' ,
'513.82' ,
'508.91' ,
'504.49' ,
'499.10' ,
'501.51' ,
'502.94' ,
'503.88' ,
'500.98' ,
'495.95' ,
'491.47' ,
'486.03' ,
'488.18' ,
'489.38' ,
'490.04' ,
'486.86' ,
'481.72' ,
'477.18' ,
'471.72' ,
'473.60' ,
'474.57' ,
'474.94' ,
'471.50' ,
'466.27' ,
'461.68' ,
'456.21' ,
'457.82' ,
'458.55' ,
'458.63' ,
'454.93' ,
'449.63' ,
'445.01' ,
'439.54' ,
'440.88' ,
'441.36' ,
'441.16' ,
'437.21' ,
'431.84' ,
'427.21' ,
'421.76' ,
'422.81' ,
'423.05' ,
'422.56' ,
'418.38' ,
'412.97' ,
'408.32' ,
'402.90' ,
'403.68' ,
'403.68' ,
'402.90' ,
'399.03' ,
'393.62' ,
'388.97' ,
'383.55' ,
'384.33' ,
'384.33' ,
'383.55' ,
'379.15' ,
'373.70' ,
'369.06' ,
'363.69' ,
'364.18' ,
'363.94' ,
'362.88' ,
'358.26' ,
'352.79' ,
'348.17' ,
'342.87' ,
'343.07' ,
'342.58' ,
'341.25' ,
'336.43' ,
'330.96' ,
'326.37' ,
'321.14' ,
'321.06' ,
'320.33' ,
'318.72' ,
'313.71' ,
'308.25' ,
'303.71' ,
'298.57' ,
'298.20' ,
'297.24' ,
'295.35' ,
'290.17' ,
'284.74' ,
'280.25' ,
'275.22' ,
'274.57' ,
'273.36' ,
'271.22' ,
'265.88' ,
'260.49' ,
'256.07' ,
'251.16' ,
'250.22' ,
'248.78' ,
'246.37' ,
'240.89' ,
'235.55' ,
'231.22' ,
'226.44' ,
'225.22' ,
'223.55' ,
'220.89' ,
'215.28' ,
'210.01' ,
'205.77' ,
'201.14' ,
'199.64' ,
'197.75' ,
'194.84' ,
'189.12' ,
'183.94' ,
'179.80' ,
'175.32' ,
'173.55' ,
'171.44' ,
'168.29' ,
'162.47' ,
'157.39' ,
'153.37' ,
'149.07' ,
'147.03' ,
'144.70' ,
'141.33' ,
'135.42' ,
'130.45' ,
'126.56' ,
'122.44' ,
'120.13' ,
'117.60' ,
'114.01' ,
'108.03' ,
'103.20' ,
'99.44' ,
'95.51' ,
'92.95' ,
'90.22' ,
'86.41' ,
'80.39' ,
'75.69' ,
'72.08' ,
'68.36' ,
'65.55' ,
'62.63' ,
'58.62' ,
'52.56' ,
'48.02' ,
'44.57' ,
'41.06' ,
'38.01' ,
'34.90' ,
'30.70' ,
'24.63' ,
'20.25' ,
'16.97' ,
'13.68' ,
'10.40' ,
'7.11' ,
'2.74' ,
'-2.74' ,
'-7.11' ,
'-10.40' ,
'-13.70' ,
'-17.00' ,
'-19.90' ,
'-24.70' ,
'-30.10' ,
]

right_lower_x = [
'-27.40' ,
'-24.10' ,
'-21.20' ,
'-16.40' ,
'-11.00' ,
'-6.20' ,
'-3.30' ,
'0.00' ,
'3.28' ,
'6.57' ,
'10.95' ,
'16.42' ,
'20.80' ,
'24.08' ,
'27.37' ,
'30.42' ,
'33.52' ,
'37.72' ,
'43.19' ,
'47.73' ,
'51.19' ,
'54.69' ,
'57.50' ,
'60.42' ,
'64.44' ,
'69.88' ,
'74.58' ,
'78.19' ,
'81.91' ,
'84.47' ,
'87.20' ,
'91.01' ,
'96.42' ,
'101.25' ,
'105.01' ,
'108.94' ,
'111.24' ,
'113.77' ,
'117.37' ,
'122.72' ,
'127.69' ,
'131.58' ,
'135.71' ,
'137.75' ,
'140.07' ,
'143.45' ,
'148.73' ,
'153.81' ,
'157.84' ,
'162.14' ,
'163.91' ,
'166.02' ,
'169.17' ,
'174.37' ,
'179.55' ,
'183.69' ,
'188.17' ,
'189.66' ,
'191.55' ,
'194.46' ,
'199.57' ,
'204.84' ,
'209.08' ,
'213.71' ,
'214.93' ,
'216.60' ,
'219.26' ,
'224.26' ,
'229.60' ,
'233.93' ,
'238.71' ,
'239.65' ,
'241.09' ,
'243.50' ,
'248.38' ,
'253.77' ,
'258.18' ,
'263.10' ,
'263.75' ,
'264.95' ,
'267.10' ,
'271.85' ,
'277.28' ,
'281.76' ,
'286.80' ,
'287.17' ,
'288.13' ,
'290.02' ,
'294.61' ,
'300.07' ,
'304.61' ,
'309.75' ,
'309.83' ,
'310.56' ,
'312.17' ,
'316.60' ,
'322.07' ,
'326.66' ,
'331.89' ,
'331.69' ,
'332.17' ,
'333.51' ,
'337.76' ,
'343.23' ,
'347.85' ,
'353.16' ,
'352.67' ,
'352.91' ,
'353.97' ,
'358.03' ,
'363.48' ,
'368.12' ,
'373.49' ,
'372.72' ,
'372.72' ,
'373.49' ,
'377.36' ,
'382.78' ,
'387.42' ,
'392.84' ,
'392.07' ,
'392.07' ,
'392.84' ,
'396.71' ,
'402.13' ,
'406.78' ,
'412.19' ,
'411.14' ,
'410.89' ,
'411.38' ,
'415.05' ,
'420.42' ,
'425.05' ,
'430.50' ,
'429.17' ,
'428.68' ,
'428.89' ,
'432.33' ,
'437.64' ,
'442.26' ,
'447.73' ,
'446.11' ,
'445.39' ,
'445.30' ,
'448.52' ,
'453.75' ,
'458.34' ,
'463.81' ,
'461.93' ,
'460.96' ,
'460.59' ,
'463.57' ,
'468.71' ,
'473.26' ,
'478.72' ,
'476.57' ,
'475.36' ,
'474.71' ,
'477.45' ,
'482.48' ,
'486.97' ,
'492.40' ,
'489.99' ,
'488.55' ,
'487.62' ,
'490.10' ,
'495.01' ,
'499.43' ,
'504.82' ,
'502.16' ,
'500.49' ,
'499.28' ,
'501.50' ,
'506.28' ,
'510.62' ,
'515.95' ,
'513.04' ,
'511.15' ,
'509.66' ,
'511.62' ,
'516.25' ,
'520.50' ,
'525.76' ,
'522.61' ,
'520.50' ,
'518.73' ,
'520.42' ,
'524.90' ,
'529.04' ,
'534.22' ,
'530.84' ,
'528.52' ,
'526.48' ,
'527.89' ,
'532.20' ,
'536.22' ,
'541.30' ,
'537.70' ,
'535.17' ,
'532.87' ,
'534.01' ,
'538.13' ,
'542.02' ,
'546.99' ,
'543.18' ,
'540.45' ,
'537.89' ,
'538.75' ,
'542.67' ,
'546.43' ,
'551.27' ,
'547.26' ,
'544.34' ,
'541.53' ,
'542.10' ,
'545.82' ,
'549.43' ,
'554.13' ,
'549.93' ,
'546.82' ,
'543.77' ,
'544.06' ,
'547.57' ,
'551.02' ,
'555.56' ,
'551.18' ,
'547.90' ,
'544.62' ,
'544.62' ,
'547.90' ,
'551.18' ,
'555.56' ,
'550.66' ,
'547.36' ,
'544.26' ,
'544.26' ,
'547.36' ,
'550.66' ,
'555.56' ,
]


resize_upper = [
('1293.26', '48.16') ,
('1270.04', '48.16') ,
('1249.40', '34.83') ,
('1236.93', '20.64') ,
('1222.74', '-0.43') ,
('1208.55', '20.64') ,
('1196.08', '34.83') ,
('1175.44', '48.16') ,
('1152.158', '48.418') ,
('1131.408', '35.016') ,
('1118.871', '20.750') ,
('1104.6061', '0.000') ,
('1090.339', '20.750') ,
('1077.802', '35.016') ,
('1057.052', '48.418') ,
('1033.708', '48.418') ,
('1013.130', '34.830') ,
('1000.660', '20.640') ,
('986.470', '-0.430') ,
('972.280', '20.640') ,
('959.810', '34.830') ,
('939.170', '48.160') ,
('915.950', '48.160') ,
('893.952', '34.116') ,
('880.344', '19.935') ,
('865.659', '0.576') ,
('851.459', '19.255') ,
('839.307', '31.934') ,
('820.201', '43.395') ,
('799.278', '43.395') ,
('779.458', '30.740') ,
('767.196', '17.963') ,
('753.964', '0.519') ,
('741.168', '17.350') ,
('730.219', '28.774') ,
('713.003', '39.101') ,
('694.151', '39.101') ,
('676.291', '27.699') ,
('665.243', '16.186') ,
('653.320', '0.468') ,
('641.790', '15.633') ,
('631.925', '25.927') ,
('616.412', '35.232') ,
('599.425', '35.232') ,
('583.332', '24.958') ,
('573.377', '14.584') ,
('562.634', '0.421') ,
('552.245', '14.086') ,
('543.356', '23.362') ,
('529.378', '31.746') ,
('514.071', '31.746') ,
('499.571', '22.489') ,
('490.601', '13.141') ,
('480.921', '0.380') ,
('471.560', '12.693') ,
('463.550', '21.050') ,
('450.955', '28.605') ,
('437.163', '28.605') ,
('424.098', '20.264') ,
('416.015', '11.841') ,
('407.292', '0.342') ,
('398.858', '11.437') ,
('391.640', '18.967') ,
('380.292', '25.775') ,
('367.864', '25.775') ,
('356.092', '18.259') ,
('348.809', '10.669') ,
('340.949', '0.308') ,
('333.349', '10.305') ,
('326.846', '17.091') ,
('316.620', '23.225') ,
('305.422', '23.225') ,
('294.814', '16.452') ,
('288.252', '9.614') ,
('281.170', '0.278') ,
('274.322', '9.286') ,
('268.462', '15.400') ,
('259.248', '20.927') ,
('249.158', '20.927') ,
('239.600', '14.824') ,
('233.687', '8.663') ,
('227.306', '0.250') ,
('221.135', '8.367') ,
('215.855', '13.876') ,
('207.553', '18.856') ,
('198.461', '18.856') ,
('189.849', '13.358') ,
('184.521', '7.805') ,
('178.771', '0.226') ,
('173.211', '7.539') ,
('168.453', '12.503') ,
('160.972', '16.991') ,
('152.781', '16.991') ,
('145.020', '12.036') ,
('140.219', '7.033') ,
('135.038', '0.203') ,
('130.029', '6.793') ,
('125.742', '11.266') ,
('119.001', '15.310') ,
('111.620', '15.310') ,
('104.627', '10.845') ,
('100.301', '6.337') ,
('95.633', '0.183') ,
('91.119', '6.121') ,
('87.256', '10.151') ,
('81.182', '13.795') ,
('74.531', '13.795') ,
('68.230', '9.772') ,
('64.332', '5.710') ,
('60.126', '0.165') ,
('56.059', '5.515') ,
('52.578', '9.147') ,
('47.105', '12.430') ,
('41.112', '12.430') ,
('35.435', '8.805') ,
('31.923', '5.145') ,
('28.133', '0.149') ,
('24.468', '4.970') ,
('21.331', '8.242') ,
('16.4', '11.2') ,
('11.0', '11.2') ,
('6.2', '8.1') ,
('3.3', '4.8') ,
('0.0', '-0.1') ,
('-3.3', '4.8') ,
('-6.2', '8.1') ,
('-11.0', '11.2') ,
('-16.4', '11.2') ,
]

resize_lower = [
('-13.7', '0.0') ,
('-10.4', '-4.9') ,
('-7.5', '-8.2') ,
('-2.7', '-11.3') ,
('2.7', '-11.3') ,
('7.5', '-8.2') ,
('10.4', '-4.9') ,
('13.7', '0.0') ,
('17.049', '-4.973') ,
('20.087', '-8.448') ,
('25.202', '-11.816') ,
('31.106', '-11.9975') ,
('36.538', '-8.834') ,
('40.051', '-5.358') ,
('44.109', '0.0') ,
('47.826', '-5.520') ,
('51.197', '-9.375') ,
('56.875', '-13.113') ,
('63.425', '-13.310') ,
('69.454', '-9.804') ,
('73.354', '-5.946') ,
('77.857', '0.0') ,
('81.982', '-6.126') ,
('85.724', '-10.405') ,
('92.024', '-14.553') ,
('99.295', '-14.772') ,
('105.985', '-10.880') ,
('110.313', '-6.599') ,
('115.310', '0.0') ,
('119.889', '-6.798') ,
('124.041', '-11.547') ,
('131.033', '-16.152') ,
('139.103', '-16.394') ,
('146.528', '-12.075') ,
('151.330', '-7.324') ,
('156.877', '0.0') ,
('161.958', '-7.545') ,
('166.566', '-12.815') ,
('174.326', '-17.925') ,
('183.282', '-18.194') ,
('191.522', '-13.401') ,
('196.852', '-8.128') ,
('203.007', '0.0') ,
('208.646', '-8.373') ,
('213.761', '-14.223') ,
('222.372', '-19.893') ,
('232.312', '-20.192') ,
('241.457', '-14.872') ,
('247.372', '-9.020') ,
('254.203', '0.0') ,
('260.462', '-9.293') ,
('266.138', '-15.784') ,
('275.695', '-22.078') ,
('286.726', '-22.409') ,
('296.875', '-16.505') ,
('303.440', '-10.011') ,
('311.021', '0.0') ,
('317.967', '-10.313') ,
('324.266', '-17.518') ,
('334.873', '-24.502') ,
('347.115', '-24.870') ,
('358.379', '-18.318') ,
('365.664', '-11.110') ,
('374.078', '0.0') ,
('381.786', '-11.446') ,
('388.777', '-19.441') ,
('400.549', '-27.193') ,
('414.135', '-27.6') ,
('426.636', '-20.329') ,
('434.721', '-12.330') ,
('444.059', '0.0') ,
('452.614', '-12.703') ,
('460.373', '-21.576') ,
('473.436', '-30.179') ,
('488.515', '-30.631') ,
('502.388', '-22.561') ,
('511.361', '-13.684') ,
('521.724', '0.0') ,
('531.219', '-14.097') ,
('539.829', '-23.945') ,
('554.328', '-33.493') ,
('571.062', '-33.995') ,
('586.459', '-25.039') ,
('596.417', '-15.186') ,
('607.918', '0.0') ,
('618.455', '-15.645') ,
('628.011', '-26.575') ,
('644.102', '-37.170') ,
('662.673', '-37.728') ,
('679.761', '-27.788') ,
('690.813', '-16.854') ,
('703.577', '0.0') ,
('715.270', '-17.363') ,
('725.876', '-29.493') ,
('743.733', '-41.252') ,
('764.344', '-41.870') ,
('783.308', '-30.839') ,
('795.574', '-18.705') ,
('809.739', '0.0') ,
('822.717', '-19.270') ,
('834.487', '-32.731') ,
('854.305', '-45.782') ,
('877.180', '-46.468') ,
('898.226', '-34.226') ,
('911.838', '-20.759') ,
('927.560', '0.0') ,
('941.750', '-21.070') ,
('954.220', '-35.260') ,
('974.860', '-48.590') ,
('998.080', '-48.590') ,
('1018.720', '-35.260') ,
('1031.190', '-21.070') ,
('1045.380', '0.0') ,
('1059.646', '-21.183') ,
('1072.183', '-35.449') ,
('1092.933', '-48.850') ,
('1116.277', '-48.850') ,
('1137.027', '-35.449') ,
('1149.564', '-21.183') ,
('1163.83', '0.00') ,
('1178.02', '-21.07') ,
('1190.49', '-35.26') ,
('1211.13', '-48.59') ,
('1234.35', '-48.59') ,
('1254.99', '-35.26') ,
('1267.46', '-21.07') ,
('1281.65', '0.00') ,
]

==> python/run_all_pieces.py <==
from pieces import allpieces

from check_beta import checkbeta
from checking_routines import (checkprecision,
                               checkterminals, checksymmetry)
from output_routines import text_print_piece_coordinates
import solve_all_patterns

print "Program run_all_pieces.py. Checking all pieces"    
tablefile = open("results/MWT-tables.tex","w")
tablefile.write(r"""
  \offinterlineskip
  \halign{\vrule \strut\hfil\ #\hfil \vrule &\ \hfil $#$ \hfil\vrule
     &&\ \hfil $#$ \hfil\vrule \cr
   \noalign{\hrule}
   \raise2pt\hbox{\strut}pattern & $multiplicity$ &$internal cost $c 
    & $reduced internal cost $\bar c
    & $relative reduced cost $\tilde c\cr""")
shorttablefile = open("results/MWT-short-table.tex","w")
shorttablefile.write(r"""
\vbox{\hbox
 {\valign{\hrule\hbox{\vrule\ \raise1pt\hbox{\strut}\strut # }\hrule
     &\hbox {\vrule\ \raise2pt\hbox{\strut}\strut\ # }%
     &&\hbox {\vrule\ \strut\ # }\cr
     & LL& LR& RL& RR\cr
""")

coordinatefile = open("results/all_pieces_coordinates.txt","w")

minbeta = 999

for piece in allpieces:
    print "========================",piece["name"],20*"="
    text_print_piece_coordinates(piece,coordinatefile)
    checkprecision(piece) # at most 4 digits after the decimal point
    checkterminals(piece)
    checksymmetry(piece)
    beta = checkbeta(piece)
    minbeta = min(minbeta,beta)

    solve_all_patterns.solve_all_patterns(piece,
      tablefile, picturefile=True, condensed_tablefile=shorttablefile)

print "\nminimum beta (overall) =", minbeta

tablefile.write("\n}\n")
tablefile.close()
shorttablefile.write(r"}\vrule}\hrule}"+"\n")
shorttablefile.close()
coordinatefile.close()


==> python/solve_all_patterns.py <==
import mwt_polygon
from basic_routines import map_coordinates
from arithmetic import decimal_to_scaled_int
import arithmetic

from output_routines import (write_table, show_solution,
                             startipefile, finishipefile)

compute_digits=15
displaydigits=9

def solve_all_patterns(piece,
       tablefile=None,picturefile=False,condensed_tablefile=None):
  """calculate costs for all combinations of terminal states
  for a piece with two or three terminal triangles.

  two or three nested loops, depending on length of piece["delta"]
  """

  arithmetic.setprecision(compute_digits)

  if picturefile:
     out=startipefile("results/TABLE-"+piece["filename"]+".ipe")
     s = 20.0 / piece["scale"]
     out.write('<group layer="alpha" matrix="%5.3f 0 0 %5.3f">\n'
               % (s,s))

  resultlist=[]

  ## set up data for nested loops:
  delta1 = decimal_to_scaled_int(piece["delta"][0])
  loop1 = ((len(piece["upper"]),  "L",-delta1),
           (len(piece["upper"])-1,"R",+delta1))

  delta2 = decimal_to_scaled_int(piece["delta"][1])
  loop2 = (1,"L",+delta2),(0,"R",-delta2)

  if len(piece["delta"])==3: # C-connection has THREE terminals
    delta3 = decimal_to_scaled_int(piece["delta"][2])
    loop3 = (1,"l",+delta3),(0,"r",-delta3)
  else:
    loop3 = ((None,"",0),) # third loop is "void"

  for endindex,       key1, d1 in loop1:
    for startindex,    key2, d2 in loop2:
      for startindex_r, key3, d3 in loop3:
        key=key1+key2+key3

        p = piece["upper"][startindex:endindex] + piece["lower"]
        if len(piece["delta"])==3: # C-connection with 3 terminals
          p += piece["right"][startindex_r:]
        print "case",key+":",len(p),"points.",
          
        pcalc = map_coordinates (decimal_to_scaled_int,p)
        elist = mwt_polygon.mwt(pcalc)
        for cost,sol,f in elist:
           if f: # a degenerate solution might be optimal
              print "solution",sol,"contains degenerate triangle."
              raise RuntimeError
        cost,sol,f = elist[0] # take the first solution
        reducedcost = cost + (d1+d2+d3)
        resultlist.append([key,len(elist),cost,reducedcost])
        print cost.quantize_and_print(displaydigits),
        print reducedcost.quantize_and_print(displaydigits)
        if picturefile:
            show_solution(out,piece,len(resultlist),p,sol,
                key+': '+ cost.quantize_and_print(displaydigits))
  if picturefile:
      out.write('</group>\n')
      finishipefile(out)

  # calculate relative reduced cost:
  minvalue = min(x[3].a for x in resultlist)
  for x in resultlist:
        x.append(x[3] + (-minvalue))

  write_table(tablefile, condensed_tablefile,
              piece["name"], resultlist, displaydigits)
    

